The Transitivity of Trust Problem in the Interaction of Android Applications

Mobile phones have developed into complex platforms with large numbers of installed applications and a wide range of sensitive data. Application security policies limit the permissions of each installed application. As applications may interact, restricting single applications may create a false sense of security for the end users while data may still leave the mobile phone through other applications. Instead, the information flow needs to be policed for the composite system of applications in a transparent and usable manner. In this paper, we propose to employ static analysis based on the software architecture and focused data flow analysis to scalably detect information flows between components. Specifically, we aim to reveal transitivity of trust problems in multi-component mobile platforms. We demonstrate the feasibility of our approach with Android applications, although the generalization of the analysis to similar composition-based architectures, such as Service-oriented Architecture, can also be explored in the future.

==> code_examples/pseudocode.java <==
for (Compontent c : Components){ 
	Endpoint e = c.getEndpoint; 
	Startpoint s = doBackwardSlice (AST a, e);
	// validate the start point
	if (e = s){
	    return true; //flow detected 
	}
	else{
	    return false; 
	}
    }
